Eigenvalue statistics of Elliptic Volatility Model with power-law tailed volatility

In this paper we study an ensemble of random matrices called Elliptic Volatility Model, which arises in finance as models of stock returns. This model consists of a product of independent matrices $X = \Sigma Z $ where $Z$ is a $T$ by $S$ matrix of i.i.d. light-tailed variables with mean 0 and variance 1 and $\Sigma$ is a diagonal matrix. In this paper, we take the randomness of $\Sigma$ to be i.i.d. heavy tailed. We obtain an explicit formula for the empirical spectral distribution of $X^*X$ in the particular case when the elements of $\Sigma$ are distributed as Student's t with parameter 3. We furthermore obtain the distribution of the largest eigenvalue in more general case, and we compare our results to financial data.

==> Quartic-solution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    203198,       5448]
NotebookOptionsPosition[    194670,       5318]
NotebookOutlinePosition[    195012,       5333]
CellTagsIndexPosition[    194969,       5330]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "In", " ", "this", " ", "file", " ", "we", " ", "find", " ", "the", " ", 
   "solution", " ", "of", " ", "the", " ", "quartic", " ", "equation", " ", 
   RowBox[{"(", "27", ")"}], " ", "with", " ", "positive", " ", "imaginary", 
   " ", 
   RowBox[{"part", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158892213261795`*^9, 3.9158892456108522`*^9}, {
  3.915889291950553*^9, 3.9158892967126303`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"ff72b077-652c-4d23-b155-80b23e0895ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", "s_", "]"}], ":=", 
   RowBox[{
    RowBox[{"4", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"z", "*", "s"}]}], ")"}], "^", "2"}], "*", 
     RowBox[{"s", "/", "y"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"z", "*", "s"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"s", "/", "y"}]}], ")"}]}]}], ")"}], "^", "2"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.892181821993738*^9, 3.8921818846534023`*^9}, {
  3.8933429193722486`*^9, 3.8933429222430882`*^9}, {3.915889760198278*^9, 
  3.9158897834845905`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"d4aaabaf-2da2-40cc-b1fc-8c40fd91ba6f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "we", " ", "find", " ", "the", " ", "discriminant", " ", "of", 
   " ", 
   RowBox[{"Q", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158898407741747`*^9, 3.915889846619505*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e29b2aab-7965-45de-8957-717ee6d979ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Discriminant", "[", 
  RowBox[{
   RowBox[{"Q", "[", "s", "]"}], ",", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.8921819102691107`*^9, 3.892181918741044*^9}, {
  3.9158898513021545`*^9, 3.9158898522829227`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"a8a55636-f229-4bbe-83f8-35171ce37511"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"256", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z", "3"], "-", 
      RowBox[{"3", " ", "y", " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "3"]}], "-", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "3"]}], "+", 
      RowBox[{"3", " ", "y", " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "5"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["y", "3"], " ", 
       SuperscriptBox["z", "6"]}]}], ")"}]}], 
   SuperscriptBox["y", "6"]]}]], "Output",
 CellChangeTimes->{3.892181919579993*^9, 3.8922622144499073`*^9, 
  3.892704702339026*^9, 3.892704896191581*^9, 3.8935534819603896`*^9, 
  3.915889854105008*^9, 3.9159411211168165`*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"9bd4a626-d181-4df5-9b09-477da8b4a039"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"We", " ", "divide", " ", "the", " ", "discriminant", " ", "by"}], 
   " ", "-", 
   RowBox[{"256", 
    RowBox[{
     RowBox[{"z", "^", "3"}], "/", 
     RowBox[{"y", "^", "6"}]}], " ", "and", " ", "simplify"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9158898745562162`*^9, 3.915889907197735*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"0e4ae4cf-5de6-40a3-b3d1-f2d1f939da25"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{
      RowBox[{"Q", "[", "s", "]"}], ",", "s"}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "256"}], "*", 
      RowBox[{
       RowBox[{"z", "^", "3"}], "/", 
       RowBox[{"y", "^", "6"}]}]}], ")"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8921819565387793`*^9, 3.892181989334242*^9}, {
  3.9158899305242043`*^9, 3.91588995787261*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b91b0d33-1996-4340-8065-fd8f9c6a4d93"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"3", " ", "y"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "2"]}], "-", 
  SuperscriptBox["y", "3"], "+", 
  RowBox[{"3", " ", "y", " ", "z"}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["y", "2"], " ", "z"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "3"], " ", "z"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "2"], " ", 
   SuperscriptBox["z", "2"]}], "-", 
  RowBox[{"3", " ", 
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["y", "3"], " ", 
   SuperscriptBox["z", "3"]}]}]], "Output",
 CellChangeTimes->{{3.8921819757463455`*^9, 3.89218199004937*^9}, 
   3.8922622145410194`*^9, 3.8927047024781947`*^9, 3.8927048962691164`*^9, 
   3.893553484632089*^9, 3.915889959384594*^9, 3.915941121220677*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"c9a781e8-e029-4c88-8fe0-168ee6d19d59"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "we", " ", "solve", " ", "this", " ", "cubic", " ", "to", " ", 
   "find", " ", "the", " ", "spectral", " ", "edge"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158900933680267`*^9, 3.9158900943140993`*^9}, {
  3.915890173365712*^9, 3.915890198243519*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"0a774161-bb86-4336-8a6a-15ae74becbea"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{"3", " ", "y"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "2"]}], "-", 
     SuperscriptBox["y", "3"], "+", 
     RowBox[{"3", " ", "y", " ", "z"}], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["y", "2"], " ", "z"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "3"], " ", "z"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox["z", "2"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "3"], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["y", "3"], " ", 
      SuperscriptBox["z", "3"]}]}], "\[Equal]", "0"}], ",", " ", "z"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.892182211821891*^9, 3.8921822318310385`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"0eb4a65f-8905-4687-b593-c785b155efc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["y", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y", "7"], "-", 
          SuperscriptBox["y", "8"], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "14"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "15"]}], "+", 
            SuperscriptBox["y", "16"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "3"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["y", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "3"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["y", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "3"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.892182226607314*^9, 3.892182232710805*^9}, 
   3.8922622145711613`*^9, 3.8927047025483713`*^9, 3.892704896294533*^9, 
   3.893553487423998*^9, 3.915941121268016*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"9a988c89-2cc9-4698-b783-fc5753d6cb34"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "We", " ", "simplify", " ", "the", " ", "first", " ", "solution", " ", 
    "and", " ", "observe", " ", "that", " ", "it", " ", "is", " ", "real", 
    " ", "for", " ", "y"}], " ", ">", " ", 
   RowBox[{
   "0", " ", "and", " ", "it", " ", "is", " ", "bigger", " ", "than", " ", 
    "0", " ", "for", " ", "y"}], " ", ">", " ", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158902155593243`*^9, 3.915890234047112*^9}, {
  3.9158902719008913`*^9, 3.9158902847869773`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"a7e232aa-4785-446a-af36-41f60e7cd61d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "3"]}], 
     SuperscriptBox["y", "3"]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["y", "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "7"], "-", 
        SuperscriptBox["y", "8"], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "14"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "15"]}], "+", 
          SuperscriptBox["y", "16"]}]]}], ")"}], 
      RowBox[{"1", "/", "3"}]]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "7"], "-", 
         SuperscriptBox["y", "8"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "14"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["y", "3"]}]]}], ",", " ", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"y", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892182252904091*^9, 3.892182265605273*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"401bdc6a-c635-448b-8a56-da8ee28e77e2"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", 
      RowBox[{"1", "/", "3"}]]}], ")"}], "3"], "y"]], "Output",
 CellChangeTimes->{3.8921822664491124`*^9, 3.8922622146370816`*^9, 
  3.892704702604042*^9, 3.892704896350199*^9, 3.9159411213557487`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"903bf639-88ac-4d21-9b6b-5b66ca2fb8e7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Now", " ", "we", " ", "check", " ", "that", " ", "the", " ", "other", " ",
     "two", " ", "solutions", " ", "are", " ", "not", " ", "real", " ", "by", 
    " ", "studying", " ", "their", " ", "imaginary", " ", "part"}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.9158903056053314`*^9, 3.9158903219134436`*^9}, {
  3.915890566788464*^9, 3.9158905746338754`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"50e92714-e75c-4d53-a76b-b2bbba6b2ebe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "3"]}], 
     SuperscriptBox["y", "3"]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox["y", "2"]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "7"], "-", 
         SuperscriptBox["y", "8"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "14"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "7"], "-", 
         SuperscriptBox["y", "8"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "14"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["y", "3"]}]]}], ",", " ", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"y", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.893570422350192*^9, 3.8935704407237067`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"fa196ccf-e1ae-42a5-a19f-ea1a41657310"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "2"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}], " ", 
    SuperscriptBox["y", 
     RowBox[{"1", "/", "3"}]]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}], " ", 
    SuperscriptBox["y", 
     RowBox[{"2", "/", "3"}]]}], "+", 
   RowBox[{"2", " ", "y"}]}], 
  RowBox[{"2", " ", "y"}]]], "Output",
 CellChangeTimes->{3.8935704423444834`*^9, 3.915941121432354*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"db404700-4d9d-44c3-b760-08aa12325e86"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915890585478874*^9, 3.9158905927507677`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"8d783c1f-8e72-4fc3-9100-34d17cff8be6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Im", "[", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["y", 
        RowBox[{"1", "/", "3"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}]}], ")"}], " ", 
       SuperscriptBox["y", 
        RowBox[{"2", "/", "3"}]]}], "+", 
      RowBox[{"2", " ", "y"}]}], 
     RowBox[{"2", " ", "y"}]], "]"}], ",", " ", 
   RowBox[{"Assumptions", " ", "\[Rule]", " ", 
    RowBox[{"y", ">", "0"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8935704679191294`*^9, 3.893570499081092*^9}, {
  3.8935705840507092`*^9, 3.8935705985622606`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"2a2677d7-8a12-4a9d-839c-bbc468825b93"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["y", 
       RowBox[{"1", "/", "3"}]]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["y", 
     RowBox[{"2", "/", "3"}]]}]]}]], "Output",
 CellChangeTimes->{3.893570478187858*^9, 3.8935705991525183`*^9, 
  3.9159411214798737`*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"6d7b1b10-e724-424b-aba3-af6b86364298"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "We", " ", "notice", " ", "that", " ", "this", " ", "is", " ", "real", 
     " ", "and", " ", "non"}], "-", 
    RowBox[{"zero", " ", "for", " ", "positive", " ", "y"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Thus", " ", "we", " ", "can", " ", "define", " ", "the", " ", "following",
     " ", "function", " ", "for", " ", "the", " ", "spectral", " ", "edge"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9158905961502004`*^9, 3.9158906550741625`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"314261cf-3fde-46d8-9720-1798808ab719"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpEdge", "[", "y_", "]"}], ":=", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", 
       RowBox[{"1", "/", "3"}]]}], ")"}], "3"], "y"]}]], "Input",
 CellChangeTimes->{{3.8921910262172384`*^9, 3.8921910424565096`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"7f167e29-3dad-4e99-9356-4d8dd7cb39e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Now", " ", "we", " ", "proceed", " ", "to", " ", "construct", " ", "the",
      " ", "solution", " ", "to", " ", "the", " ", "quartic", " ", "equation",
      " ", "Q", 
     RowBox[{"(", "s", ")"}]}], "=", "0"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "we", " ", "construct", " ", "the", " ", "depressed", " ", 
    RowBox[{"quartic", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9158906653260984`*^9, 3.9158907013999977`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"f7da7e99-501f-44f5-9ce1-65862e156dd9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList", "[", 
  RowBox[{
   RowBox[{"Q", "[", "s", "]"}], ",", " ", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.8921825173790555`*^9, 3.892182528330419*^9}, {
  3.915890705032638*^9, 3.915890705876559*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"f87fbb25-9da9-405c-bb9a-2ec07955a8fc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"2", "+", 
    FractionBox["2", "y"], "-", 
    RowBox[{"2", " ", "z"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    FractionBox["1", 
     SuperscriptBox["y", "2"]], "+", 
    FractionBox["2", "y"], "+", 
    RowBox[{"2", " ", "z"}], "+", 
    FractionBox[
     RowBox[{"4", " ", "z"}], "y"], "-", 
    SuperscriptBox["z", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "z"}], 
      SuperscriptBox["y", "2"]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", "z"}], "y"], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"]}], "y"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     SuperscriptBox["z", "2"], 
     SuperscriptBox["y", "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8921825291239815`*^9, 3.89226221466807*^9, 
  3.8927047026146073`*^9, 3.892704896360773*^9, 3.893577930701188*^9, 
  3.9158907074021053`*^9, 3.91594112156495*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"4c7f41cb-ce19-412f-8c33-b291b19c9ac4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "To", " ", "construct", " ", "the", " ", "depressed", " ", "quartic"}], 
   ",", " ", 
   RowBox[{
   "first", " ", "we", " ", "divide", " ", "by", " ", "the", " ", "leading", 
    " ", 
    RowBox[{"coefficient", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158907443580227`*^9, 3.9158907853242264`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"a15960d6-73a0-4a05-abbb-1880dc857d00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qmonic", "[", "s_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Q", "[", "s", "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"z", "^", "2"}]}], "/", 
     RowBox[{"y", "^", "2"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.892182541881564*^9, 3.8921825826112213`*^9}, {
  3.9158907881631527`*^9, 3.9158907887808437`*^9}, {3.9158914778471723`*^9, 
  3.9158914819211345`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"6cbae72e-e34f-4e96-b5ff-bd5e86f623b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Qmonic", "[", "s", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8921825859522185`*^9, 3.8921825903617983`*^9}, {
  3.915891488249677*^9, 3.915891489358122*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"dc193c1a-fb07-4f1c-b396-ee0eb6aa20dd"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["s", "4"], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["s", "3"], " ", "y"}], "+", 
  RowBox[{
   SuperscriptBox["s", "2"], " ", 
   SuperscriptBox["y", "2"]}], "+", 
  FractionBox[
   SuperscriptBox["s", "2"], 
   SuperscriptBox["z", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "s", " ", "y"}], 
   SuperscriptBox["z", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["s", "2"], " ", "y"}], 
   SuperscriptBox["z", "2"]], "+", 
  FractionBox[
   SuperscriptBox["y", "2"], 
   SuperscriptBox["z", "2"]], "-", 
  FractionBox[
   RowBox[{"2", " ", "s", " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["z", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["s", "2"], " ", 
    SuperscriptBox["y", "2"]}], 
   SuperscriptBox["z", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["s", "3"]}], "z"], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["s", "2"], " ", "y"}], "z"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["s", "3"], " ", "y"}], "z"], "+", 
  FractionBox[
   RowBox[{"2", " ", "s", " ", 
    SuperscriptBox["y", "2"]}], "z"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["s", "2"], " ", 
    SuperscriptBox["y", "2"]}], "z"]}]], "Output",
 CellChangeTimes->{3.892182591200111*^9, 3.8922622146944737`*^9, 
  3.8927047026440597`*^9, 3.89270489637232*^9, 3.9158914903489957`*^9, 
  3.9159411216379294`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"4e7c1922-28ea-4e87-b9a0-692f809976f7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", " ", "we", " ", "depress", " ", "the", " ", 
   RowBox[{"quartic", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.915891542913024*^9, 3.915891549503682*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"691fc886-6cc0-4004-a878-872db64e7951"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList", "[", 
  RowBox[{
   RowBox[{"Qmonic", "[", "s", "]"}], ",", " ", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.8921826127963376`*^9, 3.8921826222215414`*^9}, {
  3.9158915543340497`*^9, 3.915891555017692*^9}},
 CellLabel->"In[91]:=",ExpressionUUID->"0c52ae51-ab56-4361-9788-7ea3890953e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["y", "2"], 
    SuperscriptBox["z", "2"]], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "y"}], 
      SuperscriptBox["z", "2"]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}], 
     SuperscriptBox["z", "2"]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}], "z"]}], ",", 
   RowBox[{
    SuperscriptBox["y", "2"], "+", 
    FractionBox["1", 
     SuperscriptBox["z", "2"]], "-", 
    FractionBox[
     RowBox[{"2", " ", "y"}], 
     SuperscriptBox["z", "2"]], "+", 
    FractionBox[
     SuperscriptBox["y", "2"], 
     SuperscriptBox["z", "2"]], "-", 
    FractionBox[
     RowBox[{"4", " ", "y"}], "z"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"]}], "z"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "y"}], "+", 
    FractionBox["2", "z"], "-", 
    FractionBox[
     RowBox[{"2", " ", "y"}], "z"]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.8921826229650197`*^9, 3.8922622147239294`*^9, 
  3.8927047026486626`*^9, 3.8927048963912883`*^9, 3.893577849429717*^9, 
  3.915891555947441*^9, 3.9159411216836605`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"0b4f47ea-f58c-400b-93b1-1920f73f804b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Qdepressed", "[", "s_", "]"}], ":=", 
  RowBox[{"Qmonic", "[", 
   RowBox[{"s", " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "y"}], "+", 
       FractionBox["2", "z"], "-", 
       FractionBox[
        RowBox[{"2", " ", "y"}], "z"]}], ")"}], "/", "4"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8921826635422688`*^9, 3.8921827046736765`*^9}, {
  3.91589159054885*^9, 3.915891595649541*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"96eb11f1-aade-484d-a960-77ee755bf5f7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Verifying", " ", "that", " ", "the", " ", "quartic", " ", "is", " ", 
   RowBox[{"depressed", ".", " ", "It"}], " ", "is", " ", "monic", " ", "and",
    " ", "the", " ", "coefficient", " ", "of", " ", 
   RowBox[{"s", "^", "3"}], " ", "is", " ", "0."}], "*)"}]], "Input",
 CellChangeTimes->{{3.915892230716894*^9, 3.915892259718546*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"3ebe7d9f-a092-4c01-a448-4a8f86bbb8be"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"Qdepressed", "[", "s", "]"}], "]"}], ",", " ", "s"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.892182712703888*^9, 3.8921827468545423`*^9}, {
  3.9158916171878242`*^9, 3.9158916757579017`*^9}, {3.915891711218171*^9, 
  3.915891712745758*^9}, {3.915892154044073*^9, 3.9158922078664217`*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"cf4b17fa-4dba-4319-9f59-b10895b5dac5"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["s", "4"], "+", 
  FractionBox[
   SuperscriptBox["y", "4"], "16"], "+", 
  RowBox[{
   SuperscriptBox["s", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["y", "2"], "2"]}], "-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"]}]], "+", 
     FractionBox["y", 
      SuperscriptBox["z", "2"]], "-", 
     FractionBox[
      SuperscriptBox["y", "2"], 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"]}]], "-", 
     FractionBox["y", "z"], "-", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["y", "2"]}], "z"]}], ")"}]}], "+", 
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["z", "2"]]}], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["y", "3"]}], "z"]}], ")"}]}], "+", 
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["z", "4"]}]], "-", 
  FractionBox["y", 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["z", "4"]}]], "-", 
  FractionBox[
   SuperscriptBox["y", "3"], 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "4"]}]], "+", 
  FractionBox[
   SuperscriptBox["y", "4"], 
   RowBox[{"16", " ", 
    SuperscriptBox["z", "4"]}]], "+", 
  FractionBox["y", 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "3"]}]], "-", 
  FractionBox[
   SuperscriptBox["y", "3"], 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "3"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y", "4"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "3"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["z", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["y", "3"], 
   RowBox[{"4", " ", 
    SuperscriptBox["z", "2"]}]], "-", 
  FractionBox[
   RowBox[{"13", " ", 
    SuperscriptBox["y", "4"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["z", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["y", "3"], 
   RowBox[{"4", " ", "z"}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["y", "4"]}], 
   RowBox[{"4", " ", "z"}]]}]], "Output",
 CellChangeTimes->{3.9158922086725674`*^9, 3.9159411217498617`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"cd093def-0f67-4378-b8d2-5514ee784183"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Now", " ", "we", " ", "will", " ", "construct", " ", "the", " ", 
    "resolvent", " ", 
    RowBox[{"cubic", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "we", " ", "label", " ", "all", " ", "the", " ", 
    "coefficients", " ", "of", " ", "the", " ", "depressed", " ", 
    RowBox[{"quartic", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9158916367230024`*^9, 3.9158916385958104`*^9}, {
  3.91589227523421*^9, 3.9158923154835577`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"2f22f855-4acf-43c3-9f90-f8e96aa8f017"],

Cell[BoxData[
 RowBox[{"Coeffs", ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"CoefficientList", "[", 
     RowBox[{
      RowBox[{"Qdepressed", "[", "s", "]"}], ",", " ", "s"}], "]"}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"y", ">", "1"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8921827814015737`*^9, 3.892182829323531*^9}, {
  3.8921832819862995`*^9, 3.8921832874828844`*^9}, {3.9158924894052243`*^9, 
  3.915892490156961*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"e6852278-6ae9-451b-9652-613aa079ccd7"],

Cell[CellGroupData[{

Cell[BoxData["Coeffs"], "Input",
 CellChangeTimes->{{3.8935778385005693`*^9, 3.893577839355394*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"007c142d-95f5-4aaf-a25c-116c9df93b22"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"1", "+", 
     RowBox[{"4", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["y", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["y", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["y", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"14", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["z", "4"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["y", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "z"}], ")"}]}], 
     SuperscriptBox["z", "2"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"]}]]}], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.8935780735036182`*^9, 3.9158925009317055`*^9, 
  3.915941121821475*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"0acb912a-4508-4908-a1f0-fba2b0550227"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CC", ":=", " ", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892183273614013*^9, 3.892183301556834*^9}, {
  3.892183437197548*^9, 3.892183438242838*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"67a86ecc-60de-48e1-b246-b4c27a2caf41"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BB", ":=", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8921833040854106`*^9, 3.89218332535763*^9}, 
   3.892183378809235*^9, 3.892183707284354*^9, 3.9158924661378484`*^9},
 CellLabel->"In[99]:=",ExpressionUUID->"9482e2c1-6e1f-42e9-aecb-c42820e2bc09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AA", ":=", 
   RowBox[{"Coeffs", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892183386609543*^9, 3.892183402210495*^9}, {
   3.8921834423767796`*^9, 3.8921834430441437`*^9}, 3.892183710655012*^9},
 CellLabel->
  "In[100]:=",ExpressionUUID->"e74c0a77-e2b1-43ec-a46b-de67ab8f8d27"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Using", " ", "the", " ", "coefficients", " ", "defined", " ", "above"}], 
   ",", " ", 
   RowBox[{"we", " ", "construct", " ", "the", " ", "resolvent", " ", 
    RowBox[{"cubic", "."}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158923564712944`*^9, 3.9158923786233473`*^9}, 
   3.9158924222598095`*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c9ba29d7-3b64-4ce5-984a-e14e46866e3f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8921833558889837`*^9, 3.892183356965039*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"153e9351-73b5-45c7-a54a-68ca7a03aa87"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ResCubic", "[", "w_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "w"}], " ", "-", " ", "AA"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"w", "^", "2"}], "-", "CC"}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"BB", "^", "2"}], "/", "4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892183790447591*^9, 3.892183831582218*^9}, {
  3.915892386266539*^9, 3.915892394962701*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"e0c2c0b1-18ee-4670-a383-76a5f4893cea"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Now", " ", "we", " ", "solve", " ", "the", " ", "resolvent", " ", 
   RowBox[{"cubic", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.915892412142249*^9, 3.9158924188960505`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"2a896011-cc32-4641-a6c2-bd3a8fc0e6a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ResCubic", "[", "w", "]"}], "\[Equal]", "0"}], ",", " ", "w"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8921838581597195`*^9, 3.8921838716950083`*^9}, {
  3.915892425329483*^9, 3.91589242708751*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"3e16574c-d112-44bc-b4ae-4dd6322eb342"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["y", "4"]}], "-", 
           FractionBox["1", 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"4", " ", "y"}], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            SuperscriptBox["y", "4"], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            RowBox[{"4", " ", "y"}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}], "z"], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "4"]}], "z"]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["2", 
            RowBox[{"2", "/", "3"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["y", "6"]}], "+", 
              SqrtBox[
               RowBox[{
                FractionBox[
                 RowBox[{"6912", " ", 
                  SuperscriptBox["y", "6"]}], 
                 SuperscriptBox["z", "9"]], "-", 
                FractionBox[
                 RowBox[{"20736", " ", 
                  SuperscriptBox["y", "7"]}], 
                 SuperscriptBox["z", "9"]], "+", 
                FractionBox[
                 RowBox[{"20736", " ", 
                  SuperscriptBox["y", "8"]}], 
                 SuperscriptBox["z", "9"]], "-", 
                FractionBox[
                 RowBox[{"6912", " ", 
                  SuperscriptBox["y", "9"]}], 
                 SuperscriptBox["z", "9"]], "+", 
                FractionBox[
                 RowBox[{"20736", " ", 
                  SuperscriptBox["y", "7"]}], 
                 SuperscriptBox["z", "8"]], "+", 
                FractionBox[
                 RowBox[{"145152", " ", 
                  SuperscriptBox["y", "8"]}], 
                 SuperscriptBox["z", "8"]], "+", 
                FractionBox[
                 RowBox[{"20736", " ", 
                  SuperscriptBox["y", "9"]}], 
                 SuperscriptBox["z", "8"]], "+", 
                FractionBox[
                 RowBox[{"20736", " ", 
                  SuperscriptBox["y", "8"]}], 
                 SuperscriptBox["z", "7"]], "-", 
                FractionBox[
                 RowBox[{"20736", " ", 
                  SuperscriptBox["y", "9"]}], 
                 SuperscriptBox["z", "7"]], "+", 
                FractionBox[
                 RowBox[{"6912", " ", 
                  SuperscriptBox["y", "9"]}], 
                 SuperscriptBox["z", "6"]]}]], "+", 
              FractionBox["2", 
               SuperscriptBox["z", "6"]], "-", 
              FractionBox[
               RowBox[{"12", " ", "y"}], 
               SuperscriptBox["z", "6"]], "+", 
              FractionBox[
               RowBox[{"30", " ", 
                SuperscriptBox["y", "2"]}], 
               SuperscriptBox["z", "6"]], "-", 
              FractionBox[
               RowBox[{"40", " ", 
                SuperscriptBox["y", "3"]}], 
               SuperscriptBox["z", "6"]], "+", 
              FractionBox[
               RowBox[{"30", " ", 
                SuperscriptBox["y", "4"]}], 
               SuperscriptBox["z", "6"]], "-", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "5"]}], 
               SuperscriptBox["z", "6"]], "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "6"]], "+", 
              FractionBox[
               RowBox[{"12", " ", "y"}], 
               SuperscriptBox["z", "5"]], "+", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "2"]}], 
               SuperscriptBox["z", "5"]], "-", 
              FractionBox[
               RowBox[{"96", " ", 
                SuperscriptBox["y", "3"]}], 
               SuperscriptBox["z", "5"]], "+", 
              FractionBox[
               RowBox[{"96", " ", 
                SuperscriptBox["y", "4"]}], 
               SuperscriptBox["z", "5"]], "-", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "5"]}], 
               SuperscriptBox["z", "5"]], "-", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "5"]], "+", 
              FractionBox[
               RowBox[{"30", " ", 
                SuperscriptBox["y", "2"]}], 
               SuperscriptBox["z", "4"]], "+", 
              FractionBox[
               RowBox[{"96", " ", 
                SuperscriptBox["y", "3"]}], 
               SuperscriptBox["z", "4"]], "+", 
              FractionBox[
               RowBox[{"180", " ", 
                SuperscriptBox["y", "4"]}], 
               SuperscriptBox["z", "4"]], "+", 
              FractionBox[
               RowBox[{"96", " ", 
                SuperscriptBox["y", "5"]}], 
               SuperscriptBox["z", "4"]], "+", 
              FractionBox[
               RowBox[{"30", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "4"]], "+", 
              FractionBox[
               RowBox[{"40", " ", 
                SuperscriptBox["y", "3"]}], 
               SuperscriptBox["z", "3"]], "+", 
              FractionBox[
               RowBox[{"96", " ", 
                SuperscriptBox["y", "4"]}], 
               SuperscriptBox["z", "3"]], "-", 
              FractionBox[
               RowBox[{"96", " ", 
                SuperscriptBox["y", "5"]}], 
               SuperscriptBox["z", "3"]], "-", 
              FractionBox[
               RowBox[{"40", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "3"]], "+", 
              FractionBox[
               RowBox[{"30", " ", 
                SuperscriptBox["y", "4"]}], 
               SuperscriptBox["z", "2"]], "+", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "5"]}], 
               SuperscriptBox["z", "2"]], "+", 
              FractionBox[
               RowBox[{"30", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "2"]], "+", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "5"]}], "z"], "-", 
              FractionBox[
               RowBox[{"12", " ", 
                SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["y", "6"]}], "+", 
          SqrtBox[
           RowBox[{
            FractionBox[
             RowBox[{"6912", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "9"]], "-", 
            FractionBox[
             RowBox[{"20736", " ", 
              SuperscriptBox["y", "7"]}], 
             SuperscriptBox["z", "9"]], "+", 
            FractionBox[
             RowBox[{"20736", " ", 
              SuperscriptBox["y", "8"]}], 
             SuperscriptBox["z", "9"]], "-", 
            FractionBox[
             RowBox[{"6912", " ", 
              SuperscriptBox["y", "9"]}], 
             SuperscriptBox["z", "9"]], "+", 
            FractionBox[
             RowBox[{"20736", " ", 
              SuperscriptBox["y", "7"]}], 
             SuperscriptBox["z", "8"]], "+", 
            FractionBox[
             RowBox[{"145152", " ", 
              SuperscriptBox["y", "8"]}], 
             SuperscriptBox["z", "8"]], "+", 
            FractionBox[
             RowBox[{"20736", " ", 
              SuperscriptBox["y", "9"]}], 
             SuperscriptBox["z", "8"]], "+", 
            FractionBox[
             RowBox[{"20736", " ", 
              SuperscriptBox["y", "8"]}], 
             SuperscriptBox["z", "7"]], "-", 
            FractionBox[
             RowBox[{"20736", " ", 
              SuperscriptBox["y", "9"]}], 
             SuperscriptBox["z", "7"]], "+", 
            FractionBox[
             RowBox[{"6912", " ", 
              SuperscriptBox["y", "9"]}], 
             SuperscriptBox["z", "6"]]}]], "+", 
          FractionBox["2", 
           SuperscriptBox["z", "6"]], "-", 
          FractionBox[
           RowBox[{"12", " ", "y"}], 
           SuperscriptBox["z", "6"]], "+", 
          FractionBox[
           RowBox[{"30", " ", 
            SuperscriptBox["y", "2"]}], 
           SuperscriptBox["z", "6"]], "-", 
          FractionBox[
           RowBox[{"40", " ", 
            SuperscriptBox["y", "3"]}], 
           SuperscriptBox["z", "6"]], "+", 
          FractionBox[
           RowBox[{"30", " ", 
            SuperscriptBox["y", "4"]}], 
           SuperscriptBox["z", "6"]], "-", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "5"]}], 
           SuperscriptBox["z", "6"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["y", "6"]}], 
           SuperscriptBox["z", "6"]], "+", 
          FractionBox[
           RowBox[{"12", " ", "y"}], 
           SuperscriptBox["z", "5"]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "2"]}], 
           SuperscriptBox["z", "5"]], "-", 
          FractionBox[
           RowBox[{"96", " ", 
            SuperscriptBox["y", "3"]}], 
           SuperscriptBox["z", "5"]], "+", 
          FractionBox[
           RowBox[{"96", " ", 
            SuperscriptBox["y", "4"]}], 
           SuperscriptBox["z", "5"]], "-", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "5"]}], 
           SuperscriptBox["z", "5"]], "-", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "6"]}], 
           SuperscriptBox["z", "5"]], "+", 
          FractionBox[
           RowBox[{"30", " ", 
            SuperscriptBox["y", "2"]}], 
           SuperscriptBox["z", "4"]], "+", 
          FractionBox[
           RowBox[{"96", " ", 
            SuperscriptBox["y", "3"]}], 
           SuperscriptBox["z", "4"]], "+", 
          FractionBox[
           RowBox[{"180", " ", 
            SuperscriptBox["y", "4"]}], 
           SuperscriptBox["z", "4"]], "+", 
          FractionBox[
           RowBox[{"96", " ", 
            SuperscriptBox["y", "5"]}], 
           SuperscriptBox["z", "4"]], "+", 
          FractionBox[
           RowBox[{"30", " ", 
            SuperscriptBox["y", "6"]}], 
           SuperscriptBox["z", "4"]], "+", 
          FractionBox[
           RowBox[{"40", " ", 
            SuperscriptBox["y", "3"]}], 
           SuperscriptBox["z", "3"]], "+", 
          FractionBox[
           RowBox[{"96", " ", 
            SuperscriptBox["y", "4"]}], 
           SuperscriptBox["z", "3"]], "-", 
          FractionBox[
           RowBox[{"96", " ", 
            SuperscriptBox["y", "5"]}], 
           SuperscriptBox["z", "3"]], "-", 
          FractionBox[
           RowBox[{"40", " ", 
            SuperscriptBox["y", "6"]}], 
           SuperscriptBox["z", "3"]], "+", 
          FractionBox[
           RowBox[{"30", " ", 
            SuperscriptBox["y", "4"]}], 
           SuperscriptBox["z", "2"]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "5"]}], 
           SuperscriptBox["z", "2"]], "+", 
          FractionBox[
           RowBox[{"30", " ", 
            SuperscriptBox["y", "6"]}], 
           SuperscriptBox["z", "2"]], "+", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "5"]}], "z"], "-", 
          FractionBox[
           RowBox[{"12", " ", 
            SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "y"}], "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"2", " ", "y", " ", "z"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["y", "4"]}], "-", 
           FractionBox["1", 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"4", " ", "y"}], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            SuperscriptBox["y", "4"], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            RowBox[{"4", " ", "y"}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}], "z"], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "4"]}], "z"]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["y", "6"]}], "+", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "9"]], "-", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "7"]}], 
               SuperscriptBox["z", "9"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "9"]], "-", 
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "9"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "7"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"145152", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "7"]], "-", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "7"]], "+", 
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "6"]]}]], "+", 
            FractionBox["2", 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"12", " ", "y"}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"12", " ", "y"}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"180", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "3"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "3"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], "z"], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           SqrtBox[
            RowBox[{
             FractionBox[
              RowBox[{"6912", " ", 
               SuperscriptBox["y", "6"]}], 
              SuperscriptBox["z", "9"]], "-", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "7"]}], 
              SuperscriptBox["z", "9"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "8"]}], 
              SuperscriptBox["z", "9"]], "-", 
             FractionBox[
              RowBox[{"6912", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "9"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "7"]}], 
              SuperscriptBox["z", "8"]], "+", 
             FractionBox[
              RowBox[{"145152", " ", 
               SuperscriptBox["y", "8"]}], 
              SuperscriptBox["z", "8"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "8"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "8"]}], 
              SuperscriptBox["z", "7"]], "-", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "7"]], "+", 
             FractionBox[
              RowBox[{"6912", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "6"]]}]], "+", 
           FractionBox["2", 
            SuperscriptBox["z", "6"]], "-", 
           FractionBox[
            RowBox[{"12", " ", "y"}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "6"]], "-", 
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "6"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"12", " ", "y"}], 
            SuperscriptBox["z", "5"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "5"]], "-", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "5"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "5"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "5"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "5"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"180", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], "z"], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]}], "-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "y"}], "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"2", " ", "y", " ", "z"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"w", "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SqrtBox["3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["y", "4"]}], "-", 
           FractionBox["1", 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"4", " ", "y"}], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            SuperscriptBox["y", "4"], 
            SuperscriptBox["z", "4"]], "-", 
           FractionBox[
            RowBox[{"4", " ", "y"}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"6", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "2"]], "-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"]}], "z"], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["y", "4"]}], "z"]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"6", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["y", "6"]}], "+", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "9"]], "-", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "7"]}], 
               SuperscriptBox["z", "9"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "9"]], "-", 
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "9"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "7"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"145152", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "7"]], "-", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "7"]], "+", 
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "6"]]}]], "+", 
            FractionBox["2", 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"12", " ", "y"}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"12", " ", "y"}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"180", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "3"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "3"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], "z"], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"12", " ", 
         SuperscriptBox["2", 
          RowBox[{"1", "/", "3"}]]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           SqrtBox[
            RowBox[{
             FractionBox[
              RowBox[{"6912", " ", 
               SuperscriptBox["y", "6"]}], 
              SuperscriptBox["z", "9"]], "-", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "7"]}], 
              SuperscriptBox["z", "9"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "8"]}], 
              SuperscriptBox["z", "9"]], "-", 
             FractionBox[
              RowBox[{"6912", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "9"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "7"]}], 
              SuperscriptBox["z", "8"]], "+", 
             FractionBox[
              RowBox[{"145152", " ", 
               SuperscriptBox["y", "8"]}], 
              SuperscriptBox["z", "8"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "8"]], "+", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "8"]}], 
              SuperscriptBox["z", "7"]], "-", 
             FractionBox[
              RowBox[{"20736", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "7"]], "+", 
             FractionBox[
              RowBox[{"6912", " ", 
               SuperscriptBox["y", "9"]}], 
              SuperscriptBox["z", "6"]]}]], "+", 
           FractionBox["2", 
            SuperscriptBox["z", "6"]], "-", 
           FractionBox[
            RowBox[{"12", " ", "y"}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "6"]], "-", 
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "6"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "6"]], "+", 
           FractionBox[
            RowBox[{"12", " ", "y"}], 
            SuperscriptBox["z", "5"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "5"]], "-", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "5"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "5"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "5"]], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "5"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "2"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"180", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "4"]], "+", 
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox["y", "3"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"96", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "3"]], "-", 
           FractionBox[
            RowBox[{"40", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "3"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "4"]}], 
            SuperscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], 
            SuperscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"30", " ", 
             SuperscriptBox["y", "6"]}], 
            SuperscriptBox["z", "2"]], "+", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "5"]}], "z"], "-", 
           FractionBox[
            RowBox[{"12", " ", 
             SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]}], "-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "y"}], "+", 
        SuperscriptBox["y", "2"], "+", 
        RowBox[{"2", " ", "y", " ", "z"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", "2"], " ", "z"}], "+", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox["z", "2"]}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["z", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8921838729515543`*^9, 3.8922622149894457`*^9, 
  3.8927047028460207`*^9, 3.8927048966096745`*^9, 3.9158924286856756`*^9, 
  3.9158924741021423`*^9, 3.91589251652885*^9, 3.915941121999154*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"276c9780-d464-4505-b9bb-15e98686360c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "notice", " ", "that", " ", "the", " ", "first", " ", "solution",
    " ", "has", " ", "no", " ", "explicit", " ", "imaginary", " ", "i", " ", 
   "so", " ", "we", " ", "check", " ", "if", " ", "it", " ", "is", " ", 
   "real"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9158925652836533`*^9, 3.9158925988073783`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"61568fa0-1d3c-43a2-a347-f92ce9c6ca0b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", "4"]}], "-", 
         FractionBox["1", 
          SuperscriptBox["z", "4"]], "+", 
         FractionBox[
          RowBox[{"4", " ", "y"}], 
          SuperscriptBox["z", "4"]], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox["y", "2"]}], 
          SuperscriptBox["z", "4"]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["y", "3"]}], 
          SuperscriptBox["z", "4"]], "-", 
         FractionBox[
          SuperscriptBox["y", "4"], 
          SuperscriptBox["z", "4"]], "-", 
         FractionBox[
          RowBox[{"4", " ", "y"}], 
          SuperscriptBox["z", "3"]], "-", 
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox["y", "2"]}], 
          SuperscriptBox["z", "3"]], "+", 
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox["y", "3"]}], 
          SuperscriptBox["z", "3"]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["y", "4"]}], 
          SuperscriptBox["z", "3"]], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox["y", "2"]}], 
          SuperscriptBox["z", "2"]], "-", 
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox["y", "3"]}], 
          SuperscriptBox["z", "2"]], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox["y", "4"]}], 
          SuperscriptBox["z", "2"]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["y", "3"]}], "z"], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["y", "4"]}], "z"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["y", "6"]}], "+", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "6"]}], 
               SuperscriptBox["z", "9"]], "-", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "7"]}], 
               SuperscriptBox["z", "9"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "9"]], "-", 
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "9"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "7"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"145152", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "8"]], "+", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "8"]}], 
               SuperscriptBox["z", "7"]], "-", 
              FractionBox[
               RowBox[{"20736", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "7"]], "+", 
              FractionBox[
               RowBox[{"6912", " ", 
                SuperscriptBox["y", "9"]}], 
               SuperscriptBox["z", "6"]]}]], "+", 
            FractionBox["2", 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"12", " ", "y"}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "6"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "6"]], "+", 
            FractionBox[
             RowBox[{"12", " ", "y"}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "5"]], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "5"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "2"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"180", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "4"]], "+", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "3"]}], 
             SuperscriptBox["z", "3"]], "+", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{"96", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "3"]], "-", 
            FractionBox[
             RowBox[{"40", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "3"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "4"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"30", " ", 
              SuperscriptBox["y", "6"]}], 
             SuperscriptBox["z", "2"]], "+", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "5"]}], "z"], "-", 
            FractionBox[
             RowBox[{"12", " ", 
              SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]]}]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"6912", " ", 
            SuperscriptBox["y", "6"]}], 
           SuperscriptBox["z", "9"]], "-", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["y", "7"]}], 
           SuperscriptBox["z", "9"]], "+", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["y", "8"]}], 
           SuperscriptBox["z", "9"]], "-", 
          FractionBox[
           RowBox[{"6912", " ", 
            SuperscriptBox["y", "9"]}], 
           SuperscriptBox["z", "9"]], "+", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["y", "7"]}], 
           SuperscriptBox["z", "8"]], "+", 
          FractionBox[
           RowBox[{"145152", " ", 
            SuperscriptBox["y", "8"]}], 
           SuperscriptBox["z", "8"]], "+", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["y", "9"]}], 
           SuperscriptBox["z", "8"]], "+", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["y", "8"]}], 
           SuperscriptBox["z", "7"]], "-", 
          FractionBox[
           RowBox[{"20736", " ", 
            SuperscriptBox["y", "9"]}], 
           SuperscriptBox["z", "7"]], "+", 
          FractionBox[
           RowBox[{"6912", " ", 
            SuperscriptBox["y", "9"]}], 
           SuperscriptBox["z", "6"]]}]], "+", 
        FractionBox["2", 
         SuperscriptBox["z", "6"]], "-", 
        FractionBox[
         RowBox[{"12", " ", "y"}], 
         SuperscriptBox["z", "6"]], "+", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "6"]], "-", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["y", "3"]}], 
         SuperscriptBox["z", "6"]], "+", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["y", "4"]}], 
         SuperscriptBox["z", "6"]], "-", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "5"]}], 
         SuperscriptBox["z", "6"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["y", "6"]}], 
         SuperscriptBox["z", "6"]], "+", 
        FractionBox[
         RowBox[{"12", " ", "y"}], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "5"]], "-", 
        FractionBox[
         RowBox[{"96", " ", 
          SuperscriptBox["y", "3"]}], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         RowBox[{"96", " ", 
          SuperscriptBox["y", "4"]}], 
         SuperscriptBox["z", "5"]], "-", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "5"]}], 
         SuperscriptBox["z", "5"]], "-", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "6"]}], 
         SuperscriptBox["z", "5"]], "+", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["y", "2"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"96", " ", 
          SuperscriptBox["y", "3"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"180", " ", 
          SuperscriptBox["y", "4"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"96", " ", 
          SuperscriptBox["y", "5"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["y", "6"]}], 
         SuperscriptBox["z", "4"]], "+", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["y", "3"]}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{"96", " ", 
          SuperscriptBox["y", "4"]}], 
         SuperscriptBox["z", "3"]], "-", 
        FractionBox[
         RowBox[{"96", " ", 
          SuperscriptBox["y", "5"]}], 
         SuperscriptBox["z", "3"]], "-", 
        FractionBox[
         RowBox[{"40", " ", 
          SuperscriptBox["y", "6"]}], 
         SuperscriptBox["z", "3"]], "+", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["y", "4"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "5"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"30", " ", 
          SuperscriptBox["y", "6"]}], 
         SuperscriptBox["z", "2"]], "+", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "5"]}], "z"], "-", 
        FractionBox[
         RowBox[{"12", " ", 
          SuperscriptBox["y", "6"]}], "z"]}], ")"}], 
      RowBox[{"1", "/", "3"}]]}], "-", 
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "y"}], "+", 
      SuperscriptBox["y", "2"], "+", 
      RowBox[{"2", " ", "y", " ", "z"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["y", "2"], " ", "z"}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       SuperscriptBox["z", "2"]}]}], 
     RowBox[{"12", " ", 
      SuperscriptBox["z", "2"]}]]}], ",", " ", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{
     RowBox[{"y", ">", "0"}], "&&", 
     RowBox[{"z", ">", "0"}]}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8921839112428703`*^9, 3.892183932158436*^9}, {
  3.893646519643875*^9, 3.893646532862528*^9}, {3.893647092981141*^9, 
  3.893647093645213*^9}, {3.9158926210671234`*^9, 3.915892623218505*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"6fe9937e-ff25-4476-9bc3-c57444f79691"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"12", " ", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"2", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["y", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["y", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"3", " ", "z"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             SuperscriptBox["z", "3"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "z"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"16", " ", "z"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"12", " ", "z"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"3", "+", 
               RowBox[{"9", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"7", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
        ")"}], 
       RowBox[{"1", "/", "3"}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "z"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"16", " ", "z"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"12", " ", "z"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"3", "+", 
               RowBox[{"9", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"7", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
        ")"}], 
       RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.89218393337901*^9, 3.892262215588481*^9, 3.892704703411217*^9, 
   3.8927048971903553`*^9, {3.8936470873745537`*^9, 3.893647129054582*^9}, 
   3.9158926258800707`*^9, 3.9159411227198534`*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"eefd4bf6-2428-4634-a7ba-c356d6c571b9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "check", " ", "that", " ", "the", " ", "expression", " ", 
   "under", " ", "the", " ", "square", " ", "root", " ", "is", " ", 
   "positive", " ", "above", " ", "the", " ", "spectral", " ", "edge"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.915940091718338*^9, 3.9159401241262507`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"28282456-a6e3-434c-b252-23635453bce9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["y", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"7", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}]}], "\[Equal]", "0"}], ",", " ", 
   "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.892197706992945*^9, 3.8921977243885503`*^9}},
 CellLabel->
  "In[109]:=",ExpressionUUID->"28788bfa-d00a-4062-b36e-12b5c47b39f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["y", "3"]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y", "7"], "-", 
          SuperscriptBox["y", "8"], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox["y", "14"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y", "15"]}], "+", 
            SuperscriptBox["y", "16"]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "3"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["y", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "3"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "3"]}], 
       SuperscriptBox["y", "3"]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{
        SuperscriptBox["2", 
         RowBox[{"2", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "7"], "-", 
           SuperscriptBox["y", "8"], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["y", "14"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["y", "15"]}], "+", 
             SuperscriptBox["y", "16"]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox["y", "3"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.892197725966651*^9, 3.8922622157472954`*^9, 
  3.892704703754697*^9, 3.8927048973445206`*^9, 3.9159411227745275`*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"a46925ae-c04d-44da-a540-e90eb750b6ee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "notice", " ", "that", " ", "the", " ", "first", " ", "of", " ", 
   "these", " ", "solutions", " ", "is", " ", "real", " ", "and", " ", 
   "corresponds", " ", "to", " ", "the", " ", "spectral", " ", "edge"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.915941197038864*^9, 
  3.915941210096411*^9}},ExpressionUUID->"b7f18d1a-1d78-49a8-bc87-\
ebbec845a1ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", "2"]}], "+", 
      SuperscriptBox["y", "3"]}], 
     SuperscriptBox["y", "3"]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["y", "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "7"], "-", 
        SuperscriptBox["y", "8"], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["y", "14"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "15"]}], "+", 
          SuperscriptBox["y", "16"]}]]}], ")"}], 
      RowBox[{"1", "/", "3"}]]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", "7"], "-", 
         SuperscriptBox["y", "8"], "+", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["y", "14"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "15"]}], "+", 
           SuperscriptBox["y", "16"]}]]}], ")"}], 
       RowBox[{"1", "/", "3"}]]}], 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["y", "3"]}]]}], ",", " ", 
   RowBox[{"y", ">", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892197742560948*^9, 3.89219775272898*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"02463838-ca5d-4297-85b9-6e2e0a603798"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", 
      RowBox[{"1", "/", "3"}]]}], ")"}], "3"], "y"]], "Output",
 CellChangeTimes->{3.8921977539494514`*^9, 3.8922622158031487`*^9, 
  3.892704703806605*^9, 3.8927048974061193`*^9, 3.9159411228066177`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"fc37f20e-85cd-4b59-8b31-19c1c17dcdae"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "define", " ", "Wreal", " ", "to", " ", "be", " ", "the", " ", 
   "real", " ", "root", " ", "of", " ", "the", " ", "resolvent", " ", 
   "cubic"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.915940134823671*^9, 3.915940190062784*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"dc221299-2f3c-434a-99ee-d6b66bf11995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wreal", ":=", 
   RowBox[{
    FractionBox["1", "12"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"10", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}]}], 
        SuperscriptBox["z", "2"]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["y", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", "z"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              SuperscriptBox["z", "3"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox["z", "6"]], 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "z"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"12", " ", "z"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"16", " ", "z"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"24", " ", 
               SqrtBox["3"], " ", 
               SuperscriptBox["z", "6"], " ", 
               SqrtBox[
                FractionBox[
                 RowBox[{
                  SuperscriptBox["y", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["y", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "z"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], 
                 SuperscriptBox["z", "9"]]]}]}], ")"}]}], ")"}], 
          RowBox[{"1", "/", "3"}]]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["z", "6"]], 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", "y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["y", "6"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "5"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "z"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"2", " ", "z"}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["y", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"12", " ", "z"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["z", "3"]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["y", "4"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"16", " ", "z"}], "+", 
               RowBox[{"30", " ", 
                SuperscriptBox["z", "2"]}], "+", 
               RowBox[{"16", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
            RowBox[{"24", " ", 
             SqrtBox["3"], " ", 
             SuperscriptBox["z", "6"], " ", 
             SqrtBox[
              FractionBox[
               RowBox[{
                SuperscriptBox["y", "6"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"3", " ", "y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["y", "3"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["y", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "z"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}]}], 
               SuperscriptBox["z", "9"]]]}]}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8921968032095027`*^9, 3.892196810626907*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"d63b0ad7-ec43-478d-9bd7-cd3ccc8fd988"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "construct", " ", "the", " ", "imaginary", " ", "part", " ", 
   "of", " ", "the", " ", "solution", " ", "of", " ", "the", " ", "quartic", 
   " ", "with", " ", "positive", " ", "imaginary", " ", "part"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9159402034668403`*^9, 3.9159402147722397`*^9}, {
  3.915948558916011*^9, 
  3.9159485716700797`*^9}},ExpressionUUID->"d6920ac9-5bf8-499a-b92b-\
0f5ffffed054"],

Cell[BoxData[
 RowBox[{"R1", ":=", 
  RowBox[{
   RowBox[{"2", "*", "Wreal"}], "-", "AA"}]}]], "Input",
 CellChangeTimes->{{3.8921846116776333`*^9, 3.8921846213389616`*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"a95eaec0-f5f5-4bc4-88e8-6809387cd854"],

Cell[BoxData[
 RowBox[{"R2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "*", "Wreal"}], "-", "AA", "+", 
   RowBox[{"2", 
    RowBox[{"BB", "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", "R1", "]"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.8921846338383646`*^9, 3.892184690671054*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"43e93cff-e018-4f48-9863-4dbee6970703"],

Cell[BoxData[
 RowBox[{"R3", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "*", "Wreal"}], " ", "-", "AA", "-", 
   RowBox[{"2", 
    RowBox[{"BB", "/", 
     RowBox[{"(", 
      RowBox[{"Sqrt", "[", "R1", "]"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.892184707389536*^9, 3.892184734476926*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"f1d6fa3e-78a5-433e-b0d4-0ef330b50341"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "make", " ", "sure", " ", "that", " ", "R1", " ", "and", " ", 
   "R2", " ", "is", " ", "simplified"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9159402866247964`*^9, 3.9159403070116825`*^9}, {
  3.915940490882354*^9, 3.9159404967582197`*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"82950323-09d5-4dec-9a67-37437a2c3e1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R1S", ":=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"R1", ",", " ", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"y", ">", "1"}], "&&", 
       RowBox[{"z", ">", "0"}]}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892189939955532*^9, 3.89218994194212*^9}, {
   3.892190004633587*^9, 3.8921900070545015`*^9}, {3.8921900401965714`*^9, 
   3.8921900750910892`*^9}, 3.915940484785892*^9},
 CellLabel->
  "In[118]:=",ExpressionUUID->"9809d686-442c-4f85-bb81-b980323e4249"],

Cell[BoxData[
 RowBox[{"R1S", "=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", "z"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", " ", "z"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            SuperscriptBox["z", "3"]}], ")"}]}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["y", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["y", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "z"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "z"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"16", " ", "z"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"12", " ", "z"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["z", 
               RowBox[{"3", "/", "2"}]], " ", 
              SqrtBox[
               RowBox[{"3", "+", 
                RowBox[{"9", " ", "y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"7", " ", "z"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
         ")"}], 
        RowBox[{"1", "/", "3"}]]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "z"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"16", " ", "z"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"12", " ", "z"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"3", "+", 
               RowBox[{"9", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"7", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
        ")"}], 
       RowBox[{"1", "/", "3"}]]}], ")"}], "~"}]}]}]], "Input",
 CellChangeTimes->{{3.8921900839792585`*^9, 3.89219011659939*^9}, {
  3.915940471257388*^9, 3.915940473597886*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"37f142ae-bcd2-4d3f-b241-462c501b9c57"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915941250226375*^9, 
  3.915941254258515*^9}},ExpressionUUID->"4dbe5e59-a909-461f-90d4-\
16ce35505bc8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R2S", ":=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "Wreal"}], "-", 
     RowBox[{"AA", "/", "2"}], "+", 
     RowBox[{"BB", "/", 
      RowBox[{"(", 
       RowBox[{"Sqrt", "[", "R1S", "]"}], ")"}]}]}], ",", " ", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"y", ">", "1"}], "&&", 
      RowBox[{"z", ">", "0"}]}]}]}], 
   "]"}]}], "\[IndentingNewLine]", "R2S"}], "Input",
 CellChangeTimes->{{3.8921901414041414`*^9, 3.8921902124760942`*^9}, {
  3.9159405069262495`*^9, 3.9159405241501427`*^9}, {3.9159408439498777`*^9, 
  3.915940893644997*^9}, {3.9159410499098706`*^9, 3.9159410644077063`*^9}, {
  3.915941104028557*^9, 3.9159411081964483`*^9}, {3.9159485855273275`*^9, 
  3.9159486026562257`*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"8b605e45-f7bb-47e3-b6cd-48514ccb9790"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"6", " ", 
     SuperscriptBox["z", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "-", 
     RowBox[{"4", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", "z"}], "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"3", " ", "z"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           SuperscriptBox["z", "3"]}], ")"}]}]}], ")"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["y", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "z"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "z"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"16", " ", "z"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"12", " ", "z"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"3", "+", 
               RowBox[{"9", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"7", " ", "z"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
        ")"}], 
       RowBox[{"1", "/", "3"}]]}], "+", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", "6"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "z"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "z"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"16", " ", "z"}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "-", 
           RowBox[{"12", " ", "z"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["z", "3"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["z", 
             RowBox[{"3", "/", "2"}]], " ", 
            SqrtBox[
             RowBox[{"3", "+", 
              RowBox[{"9", " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "3"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"7", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"24", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox["y", "3"], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"10", " ", "z"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["y", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "4"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["y", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "z"}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["y", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"3", " ", "z"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                SuperscriptBox["z", "3"]}], ")"}]}]}], ")"}], "/", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "5"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "z"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "z"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"16", " ", "z"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"12", " ", "z"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  SqrtBox[
                   RowBox[{"3", "+", 
                    RowBox[{"9", " ", "y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "z"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
             ")"}], 
            RowBox[{"1", "/", "3"}]]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", "y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["y", "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "6"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["y", "5"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", "z"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"2", " ", "z"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["y", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"16", " ", "z"}], "+", 
                RowBox[{"30", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"16", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "4"]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["y", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "-", 
                RowBox[{"12", " ", "z"}], "+", 
                RowBox[{"12", " ", 
                 SuperscriptBox["z", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["z", "3"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["z", 
                  RowBox[{"3", "/", "2"}]], " ", 
                 SqrtBox[
                  RowBox[{"3", "+", 
                   RowBox[{"9", " ", "y", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["y", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "z"}], ")"}], "3"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "z"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}]}]}]]}]}], ")"}]}]}], 
            ")"}], 
           RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.91594110959564*^9, 3.9159411368423862`*^9}, 
   3.9159486283687267`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"57e7b7ce-3441-4813-a192-32cb25a1b271"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "density", " ", "will", " ", "be", " ", "given", " ", "by", 
    " ", "sqrt", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "R2S"}], ")"}], "/", "pi"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"To", " ", "check", " ", "this", " ", "we", " ", "copy"}], "-", 
    RowBox[{
    "paste", " ", "the", " ", "above", " ", "expression", " ", "and", " ", 
     "make", " ", "R2Sfn", " ", "a", " ", "function", " ", "of", " ", "y", 
     " ", "and", " ", "z"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9159412604466534`*^9, 3.915941269296053*^9}, {
  3.915947895171218*^9, 
  3.9159479965608573`*^9}},ExpressionUUID->"ccade99c-92d1-4def-b4bd-\
a7c2041fab87"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2Sfn", "[", 
   RowBox[{"z_", ",", " ", "y_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["z", "2"], "+", 
           RowBox[{"10", " ", "z"}], "+", "1"}], ")"}]}], ")"}]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["y", "6"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}], "6"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "5"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], "+", 
            RowBox[{"4", " ", "z"}], "+", "1"}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["z", "4"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"16", " ", "z"}], "+", "5"}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"2", " ", "z"}], "+", "5"}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox["z", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["y", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"7", " ", "z"}], "+", "1"}], ")"}]}], "+", 
               RowBox[{"9", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]}], "+", "3"}]]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["z", "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"12", " ", "z"}], "-", "5"}], ")"}]}], "+", 
         RowBox[{"6", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}], 
       RowBox[{"1", "/", "3"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["y", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "3"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["z", "2"]}], "-", 
            RowBox[{"3", " ", "z"}], "-", "1"}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z", "+", "1"}], ")"}], "2"]}], "+", 
         RowBox[{"4", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["y", "6"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "1"}], ")"}], "6"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["y", "5"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["z", "2"], "+", 
             RowBox[{"4", " ", "z"}], "+", "1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["z", "4"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"16", " ", "z"}], "+", "5"}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"2", " ", "z"}], "+", "5"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["z", 
               RowBox[{"3", "/", "2"}]], " ", 
              SqrtBox[
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["y", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["y", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["z", "2"], "+", 
                   RowBox[{"7", " ", "z"}], "+", "1"}], ")"}]}], "+", 
                RowBox[{"9", " ", "y", " ", 
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}]}], "+", "3"}]]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["z", "2"]}], "-", 
             RowBox[{"12", " ", "z"}], "-", "5"}], ")"}]}], "+", 
          RowBox[{"6", " ", "y", " ", 
           RowBox[{"(", 
            RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", " ", 
         SqrtBox["3"], " ", 
         SuperscriptBox["y", "3"], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{"z", "+", "1"}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["z", "2"], "+", 
              RowBox[{"10", " ", "z"}], "+", "1"}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["y", "6"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}], "6"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "5"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["z", "2"], "+", 
                 RowBox[{"4", " ", "z"}], "+", "1"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "4"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"16", " ", "z"}], "+", "5"}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["y", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"2", " ", "z"}], "+", "5"}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["z", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["z", "2"], "+", 
                    RowBox[{"7", " ", "z"}], "+", "1"}], ")"}]}], "+", 
                    RowBox[{"9", " ", "y", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}]}], "+", "3"}]]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{"12", " ", "z"}], "-", "5"}], ")"}]}], "+", 
              RowBox[{"6", " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}], 
            RowBox[{"1", "/", "3"}]], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["y", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}], "4"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["z", "3"], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["z", "2"]}], "-", 
                 RowBox[{"3", " ", "z"}], "-", "1"}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"z", "+", "1"}], ")"}], "2"]}], "+", 
              RowBox[{"4", " ", "y", " ", 
               RowBox[{"(", 
                RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["y", "6"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}], "6"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["y", "5"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["z", "2"], "+", 
                  RowBox[{"4", " ", "z"}], "+", "1"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "4"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"16", " ", "z"}], "+", "5"}], ")"}]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["y", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "2"]}], "+", 
                  RowBox[{"2", " ", "z"}], "+", "5"}], ")"}]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", 
                   SuperscriptBox["z", 
                    RowBox[{"3", "/", "2"}]], " ", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["y", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}], "3"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["y", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["z", "2"], "+", 
                    RowBox[{"7", " ", "z"}], "+", "1"}], ")"}]}], "+", 
                    RowBox[{"9", " ", "y", " ", 
                    RowBox[{"(", 
                    RowBox[{"z", "-", "1"}], ")"}]}], "+", "3"}]]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["z", "3"]}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["z", "2"]}], "-", 
                  RowBox[{"12", " ", "z"}], "-", "5"}], ")"}]}], "+", 
               RowBox[{"6", " ", "y", " ", 
                RowBox[{"(", 
                 RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "+", 
           RowBox[{"2", " ", "y", " ", 
            RowBox[{"(", 
             RowBox[{"z", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], ")"}]}], 
      "-", 
      RowBox[{"4", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{"z", "-", "1"}], ")"}]}], "-", "2"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.892190706766962*^9, 3.892190718663227*^9}, 
   3.892192373160777*^9, 3.8921960213102803`*^9, {3.915948113819586*^9, 
   3.915948119256127*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"b8e7ad78-4322-4caf-8bd0-af0e91bdaaf7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "While", " ", "we", " ", "have", " ", "proved", " ", "in", " ", "the", " ",
     "paper", " ", "that", " ", "this", " ", "quantity", " ", "is", " ", 
    "real"}], ",", " ", 
   RowBox[{
   "Mathematica", " ", "has", " ", "some", " ", "numerical", " ", 
    "instabilities", " ", "so", " ", "we", " ", "take", " ", "the", " ", 
    "real", " ", "part"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9159480106539373`*^9, 
  3.915948048130952*^9}},ExpressionUUID->"feb199fd-61d4-49b0-afa0-\
02cda492f35e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"density", "[", 
   RowBox[{"x_", ",", " ", "y_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Re", "[", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"-", 
      RowBox[{"R2Sfn", "[", 
       RowBox[{"x", ",", " ", "y"}], "]"}]}], "]"}], "]"}], "/", 
   "Pi"}]}]], "Input",
 CellChangeTimes->{{3.9159480861888094`*^9, 3.9159481608259583`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"ca739f26-893d-40ca-9dcd-3a2442893fcb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"density", "[", 
    RowBox[{"x", ",", " ", "20"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", "0", ",", " ", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.892198218927946*^9, 3.892198325102996*^9}, {
  3.8922625372127843`*^9, 3.892262541287422*^9}, {3.8922627375444345`*^9, 
  3.8922627392905664`*^9}, {3.9159480556642575`*^9, 3.915948056711523*^9}, {
  3.9159481949073553`*^9, 3.9159482138745832`*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"8fef98d4-e2ab-4b72-a255-6f214f88188b"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], 
       LineBox[{{0.11637177206473355`, 4.9775203606516926`*^-15}, {
        0.11731578774829343`, 2.3656157543487412`*^-15}, {0.1187351282781394, 
        2.3321761104874848`*^-15}, {0.11973261402269854`, 
        1.47515764679188*^-14}, {0.12073009976725768`, 
        4.4173473227935895`*^-15}, {0.12172758551181681`, 
        7.52397909919985*^-15}, {0.12272507125637595`, 
        4.185022688515141*^-15}, {0.12365645531034597`, 
        8.1625817810211*^-15}, {0.12458783936431597`, 
        8.955976487232456*^-15}, {0.12527303585386731`, 
        9.77004062755244*^-16}}], 
       LineBox[{{0.18166368272555924`, 6.885732098779415*^-15}, {
        0.1940319347866443, 1.6561901196094888`*^-15}}], 
       LineBox[{{0.23921517517346325`, 5.778000099873186*^-16}, {
        0.24077294645662814`, 0.}, {0.24080465308641555`, 
        3.102899623903675*^-15}}], LineBox[CompressedData["
1:eJwVlXk01Vsbxw+Os0tKSifpNaSREqlMvfU80ZtUElKGay4UqXSTSBkqkSHk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        "]], 
       LineBox[{{0.08581901311594092, 2.1681222401164163`*^-14}, {
        0.08781307019680616, 5.80578307971415*^-15}, {0.0888105559413653, 
        4.216864998437516*^-15}, {0.08980804168592443, 
        1.36154998000354*^-15}, {0.09080552743048358, 
        1.9787227828358215`*^-14}, {0.09180301317504272, 
        7.670038366113146*^-15}, {0.09280049891960185, 
        1.3629553895221509`*^-14}, {0.09379798466416099, 
        9.609689576961726*^-15}, {0.09479547040872013, 
        1.1647568312833544`*^-15}, {0.09482383531811509, 
        1.2801138121597454`*^-14}}], 
       LineBox[{{0.0740670713037488, 9.276087422579779*^-15}, {
        0.07484575551753739, 2.4803724018949487`*^-14}, {0.07584324126209652, 
        1.0879746840417483`*^-15}, {0.07584324126209652, 
        1.0879746840417483`*^-15}}], 
       LineBox[{{0.25290982555018127`, 0.2523921431164078}, {0.25364954010088,
         0.33455069941769605`}, {0.25464004730428397`, 
        0.41846325465587836`}, {0.25563055450768796`, 0.48656633950586897`}, {
        0.25662106171109195`, 0.5448534705257726}, {0.2576115689144959, 
        0.5962393417255111}, {0.25860207611789987`, 0.6424083307060517}, {
        0.25959258332130386`, 0.6844408947598153}, {0.26058309052470785`, 
        0.7230808306429591}, {0.26157359772811184`, 0.7588670833023685}, {
        0.26256410493151583`, 0.7922056644651664}, {0.2635546121349198, 
        0.8234119507007926}, {0.2645451193383238, 0.8527370494240333}, {
        0.26535581636201, 0.875482580963773}}], 
       LineBox[{{0.10575173336348448`, 1.8464390901533485`*^-15}, {
        0.10676529934342976`, 9.788797798199578*^-15}, {0.1077627850879889, 
        9.512090226239075*^-15}, {0.1091302160367147, 
        1.3025715756268147`*^-14}, {0.10975775599254137`, 
        8.985572452433819*^-15}, {0.10975775599254137`, 
        8.985572452433819*^-15}}], 
       LineBox[{{0.006714365175027754, 7.900899835354196*^-15}, {
        0.00721260831641956, 4.720606193282981*^-14}}], 
       LineBox[{{0.03689226629951211, 1.8404162956275858`*^-14}, {
        0.037128894992295165`, 2.8693180828375665`*^-14}}], 
       LineBox[{{0.08278592172516018, 3.487447331037304*^-15}, {
        0.0838231272185696, 8.270456512857581*^-15}, {0.08399909703383744, 
        1.3155579189219946`*^-14}}], 
       LineBox[{{0.1446380376393806, 1.7676394847252849`*^-15}, {
        0.14600967260562608`, 1.706681263163571*^-15}, {0.14600967260562608`, 
        1.706681263163571*^-15}}], 
       LineBox[{{0.05125824220990353, 1.1862333141588148`*^-14}, {
        0.052259911272199894`, 3.9596470168650435`*^-14}}], 
       LineBox[{{0.1695302886451678, 6.264092043258152*^-16}, {
        0.17115704206281623`, 4.207178257604614*^-15}, {0.17208842611678624`, 
        5.869393179909439*^-16}, {0.17301981017075624`, 
        1.719505151702073*^-15}, {0.17395119422472624`, 
        5.597046599050133*^-16}, {0.17488257827869624`, 
        3.2792422500330422`*^-15}, {0.17581396233266625`, 
        1.0673359650425593`*^-15}, {0.17674534638663625`, 
        6.774041982694929*^-15}, {0.177219361937572, 
        4.633026428267088*^-15}}], 
       LineBox[{{0.24438018860660898`, 1.070499019334553*^-15}, {
        0.24483125301349573`, 2.0195782744283135`*^-16}}], 
       LineBox[{{0.032221224535332695`, 3.30804478693979*^-14}, {
        0.03400962210752708, 8.253228768732992*^-15}, {0.03463179359813381, 
        4.864624048298386*^-14}}], 
       LineBox[{{0.07831405579219977, 1.1969064406713477`*^-14}, {
        0.07983318424033306, 1.892803613609231*^-14}, {0.0808306699848922, 
        2.0122557833231618`*^-14}, {0.08085939081698604, 
        5.482605433843023*^-15}}], 
       LineBox[{{0.13951523282692727`, 9.410489070765277*^-15}, {
        0.14135275233577604`, 4.487492458695033*^-15}, {0.14228413638974605`, 
        6.258934670202497*^-16}, {0.14272477233325814`, 
        8.045011613613981*^-15}}], 
       LineBox[{{0.2293219759056689, 3.33551234929116*^-15}, {
        0.23072869250025485`, 8.421172975490075*^-16}, {0.23096650520170323`, 
        6.256697644612227*^-16}}], 
       LineBox[{{0.13167875678121368`, 4.1659519974586114`*^-15}, {
        0.13297029585004602`, 4.781424485574858*^-15}, {0.13390167990401602`, 
        3.1108591163514927`*^-15}, {0.13483306395798603`, 
        7.590283653707232*^-16}, {0.13576444801195603`, 
        4.444976037471815*^-15}, {0.13576444801195603`, 
        4.444976037471815*^-15}}], 
       LineBox[{{0.22168547666094598`, 8.769219269133853*^-16}, {
        0.2221035425854987, 1.1528217253655877`*^-15}}], 
       LineBox[{{0.02466823912689381, 6.979027888709874*^-16}, {
        0.026255857406292975`, 3.489503647905516*^-14}}], 
       LineBox[{{0.2371078238994287, 8.006811458380678*^-16}, {
        0.23730076444344517`, 2.8440223784301916`*^-15}}], 
       LineBox[{{0.0009568342918612914, 0.}, {0.0012003094173385382`, 
        6.384638089303838*^-14}}], 
       LineBox[{{0.24271878752744896`, 7.140795589342391*^-16}, {
        0.24271878752744896`, 7.140795589342391*^-16}}], 
       LineBox[{{0.15330247443695863`, 1.4174932422588067`*^-15}, {
        0.15532351314532614`, 3.59113584561335*^-15}, {0.1553839501888479, 
        7.826341905137455*^-20}}], 
       LineBox[{{0.1979086714691893, 8.947471480591049*^-16}, {
        0.2133795265756101, 1.5258856550145054`*^-15}, {0.21429264057164404`, 
        1.1127053709654042`*^-15}, {0.21429264057164404`, 
        1.1127053709654042`*^-15}}], 
       LineBox[{{0.016226589094472374`, 2.4882591344494776`*^-14}, {
        0.017481327957361438`, 5.496789161003841*^-14}, {
        0.017481327957361438`, 5.496789161003841*^-14}}], 
       LineBox[{{0.009125873622542009, 1.659458608761966*^-14}, {
        0.010121077876072542`, 6.692298716371569*^-15}}], 
       LineBox[{{0.24969018323019784`, 0.}, {0.25041600206703574`, 
        1.5859513018067646`*^-15}, {0.2509965602440588, 
        1.704824239316828*^-15}}], 
       LineBox[{{0.10060311587842946`, 7.848688119695024*^-15}, {
        0.10177787062063409`, 8.491899447106842*^-15}, {0.10181690445313993`, 
        1.9264583012658923`*^-15}}], 
       LineBox[{{0.16103300666930961`, 3.1077522128331987`*^-15}, {
        0.1618769525710159, 3.0420713333780688`*^-15}}], 
       LineBox[{{0.0647215083003862, 4.9572171122405025`*^-15}, {
        0.06586838381650514, 2.5265239881096745`*^-14}, {0.06592626001048804, 
        2.0481356086847575`*^-14}}], 
       LineBox[{{0.12775669031393694`, 5.233188072466676*^-15}, {
        0.12877562610749857`, 1.7800128407242932`*^-15}}], 
       LineBox[{{0.0967677103838859, 9.104622949710939*^-15}, {
        0.09691204805410918, 5.458565752951517*^-15}}], 
       LineBox[{{0.21611886856422122`, 3.853957450396546*^-15}, {
        0.216823610951625, 6.852782177432354*^-16}}], 
       LineBox[{{0.01937632042457101, 1.0167445710170074`*^-14}, {
        0.020096017782883356`, 3.786556424524208*^-15}}], 
       LineBox[{{0.048737393744331954`, 1.8438739590639475`*^-14}, {
        0.04934497690378108, 4.0667079759984375`*^-14}}], 
       LineBox[{{0.22401680789162115`, 5.397185723730911*^-16}, {
        0.22426119953042248`, 3.1177533874480576`*^-16}}], 
       LineBox[{{0.05542352323742321, 2.201668868303538*^-14}, {
        0.05704579853021302, 1.8212518765186514`*^-14}, {0.0579658910674021, 
        4.374238791700668*^-15}, {0.058305213152524654`, 
        4.310587533813584*^-15}}], 
       LineBox[{{0.05988346934915033, 8.05980670856193*^-15}, {
        0.05996197868773052, 0.}}], 
       LineBox[{{0.03036311495172958, 5.044399469917997*^-15}, {
        0.03036311495172958, 5.044399469917997*^-15}}], 
       LineBox[{{0.045084595546754924`, 1.2127424606440952`*^-14}, {
        0.045084595563012544`, 1.8191136894130935`*^-14}}], 
       LineBox[{{0.22707623651611913`, 1.4513859501173642`*^-15}, {
        0.22740871059954645`, 1.1947762373992403`*^-15}}], 
       LineBox[{{0.06784744466437652, 1.0113113116461527`*^-14}, {
        0.0682154748312129, 4.3246742672385515`*^-15}}], 
       LineBox[{{0.21873687625774746`, 2.5778874513767633`*^-15}, {
        0.21947613390954013`, 2.0718230501998655`*^-15}}], 
       LineBox[{{0.022085970992730616`, 1.2757849931984659`*^-14}, {
        0.023002374654216902`, 9.338998128413628*^-15}}], 
       LineBox[{{0.23287977050782568`, 1.1578238489506064`*^-15}, {
        0.23519455859330624`, 4.71806395026223*^-15}}], 
       LineBox[{{0.0031135747234609873`, 1.8692568094594153`*^-14}, {
        0.004799931511725705, 9.129045165933273*^-19}}], 
       LineBox[{{0.15718628125326614`, 4.2820043132116395`*^-15}, {
        0.15790328897896408`, 2.5229771204444884`*^-15}}], 
       LineBox[{{0.11182544946372991`, 7.062694378831573*^-15}, {
        0.11182544946372991`, 7.062694378831573*^-15}}], 
       LineBox[{{0.011961264207947893`, 4.2492359127492155`*^-14}, {
        0.011961264207947893`, 4.2492359127492155`*^-14}}], 
       LineBox[{{0.0718108876458706, 2.518323829124291*^-15}, {
        0.07215380599762634, 2.9840076844560974`*^-14}}], 
       LineBox[{{0.041404225397998595`, 7.418451534983759*^-15}, {
        0.042419782052079, 1.4013648971623377`*^-14}}], 
       LineBox[{{0.10373041684697851`, 1.2472332360031951`*^-14}, {
        0.10380159510605057`, 8.081044110806082*^-15}}], 
       LineBox[{{0.1488298629540895, 3.705751448883663*^-15}, {
        0.14993951678212805`, 1.029291882608221*^-15}}], 
       LineBox[{{0.17962990712669163`, 3.9409481229886514`*^-15}, {
        0.1797504174194368, 3.3762611239529666`*^-15}}], 
       LineBox[{{0.06187524399385296, 1.8543287001946865`*^-14}, {
        0.06279364799291713, 2.0469469303820765`*^-15}}], 
       LineBox[{{0.04692478062113309, 2.938636084509538*^-14}, {
        0.04692478062113309, 2.938636084509538*^-14}}], 
       LineBox[{{0.06989762233974814, 5.409231561680714*^-15}, {
        0.06989762233974814, 5.409231561680714*^-15}}], 
       LineBox[{{0.03904216029841761, 5.674437433276371*^-15}, {
        0.03929693717384891, 1.2304329564128221`*^-14}}], 
       LineBox[{{0.24735360726622818`, 3.4070482716275877`*^-16}, {
        0.24777691792407538`, 1.3109426074889004`*^-15}}], 
       LineBox[{{0.15911974136318716`, 2.4464648927329654`*^-15}, {
        0.15911974136318716`, 2.4464648927329654`*^-15}}], 
       LineBox[{{0.11373871476985237`, 4.01632088306952*^-15}, {
        0.11445850675861109`, 6.560888688700944*^-15}}], 
       LineBox[{{0.01385817489814069, 1.6276521426153133`*^-14}, {
        0.013928394296344201`, 6.854568026934879*^-15}}], 
       LineBox[{{0.04328985000494315, 2.226129226708739*^-15}, {
        0.04328985000494315, 2.226129226708739*^-15}}], 
       LineBox[{{0.16558457031898452`, 4.846544980247165*^-15}, {
        0.16675090139482263`, 3.360970864205512*^-15}}], 
       LineBox[{{0.028169122712415427`, 1.49205720478184*^-14}, {
        0.028625503061052555`, 2.303070915692026*^-14}}]},
      Annotation[#, 
       "Charting`Private`Tag$46589#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 3}, {0., 2.999770108563318}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8921982511169057`*^9, 3.8921983261130342`*^9}, 
   3.8922622316022716`*^9, 3.8922624994297657`*^9, 3.892262542556615*^9, 
   3.8922627404186974`*^9, 3.8927047196246605`*^9, 3.892704913824691*^9, 
   3.915941137338464*^9, 3.9159480582099123`*^9, 3.915948215443385*^9, 
   3.915948664627837*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"ccd43779-2cf8-40d8-b74b-57de6c42d23a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.892198699687879*^9, 3.892198725008689*^9}, {
   3.8921991787246237`*^9, 3.8921992034029713`*^9}, 
   3.9159482536584253`*^9},ExpressionUUID->"0fd5486c-f20b-4595-b285-\
9f0a1f3ecea4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    SqrtBox["3"], " ", "x"}]], 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", "x"}], "+", 
         SuperscriptBox["x", "2"]}], ")"}], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"3", " ", "x"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}], ")"}], " ", 
          SuperscriptBox["y", "3"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "4"], " ", 
          SuperscriptBox["y", "4"]}]}], ")"}], "/", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", "x"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"16", " ", "x"}], "+", 
             RowBox[{"30", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["x", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["x", "4"]}]}], ")"}], " ", 
           SuperscriptBox["y", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "x"}], "+", 
             SuperscriptBox["x", "2"]}], ")"}], " ", 
           SuperscriptBox["y", "5"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"], " ", 
           SuperscriptBox["y", "6"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "-", 
             RowBox[{"12", " ", "x"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["x", "3"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x", 
               RowBox[{"3", "/", "2"}]], " ", 
              SqrtBox[
               RowBox[{"3", "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"7", " ", "x"}], "+", 
                   SuperscriptBox["x", "2"]}], ")"}], " ", 
                 SuperscriptBox["y", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                 SuperscriptBox["y", "3"]}]}]]}]}], ")"}]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"2", " ", "x"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "2"]}]}], ")"}], " ", 
          SuperscriptBox["y", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"16", " ", "x"}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}], " ", 
          SuperscriptBox["y", "4"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "x"}], "+", 
            SuperscriptBox["x", "2"]}], ")"}], " ", 
          SuperscriptBox["y", "5"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"], " ", 
          SuperscriptBox["y", "6"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "-", 
            RowBox[{"12", " ", "x"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x", 
              RowBox[{"3", "/", "2"}]], " ", 
             SqrtBox[
              RowBox[{"3", "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
               RowBox[{"9", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"7", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox["y", "3"]}]}]]}]}], ")"}]}]}], ")"}], 
       RowBox[{"1", "/", "3"}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"24", " ", 
         SqrtBox["3"], " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", 
         SuperscriptBox["y", "3"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"10", " ", "x"}], "+", 
              SuperscriptBox["x", "2"]}], ")"}], " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"3", " ", "x"}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               SuperscriptBox["y", "3"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "4"], " ", 
               SuperscriptBox["y", "4"]}]}], ")"}], "/", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"2", " ", "x"}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x", "2"]}]}], ")"}], " ", 
                SuperscriptBox["y", "2"]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"16", " ", "x"}], "+", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"16", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x", "4"]}]}], ")"}], " ", 
                SuperscriptBox["y", "4"]}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"4", " ", "x"}], "+", 
                  SuperscriptBox["x", "2"]}], ")"}], " ", 
                SuperscriptBox["y", "5"]}], "+", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"], " ", 
                SuperscriptBox["y", "6"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["y", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"12", " ", "x"}], "+", 
                  RowBox[{"12", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["x", 
                    RowBox[{"3", "/", "2"}]], " ", 
                   SqrtBox[
                    RowBox[{"3", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "x"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                    SuperscriptBox["y", "3"]}]}]]}]}], ")"}]}]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"2", " ", "x"}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}], " ", 
               SuperscriptBox["y", "2"]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"16", " ", "x"}], "+", 
                 RowBox[{"30", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x", "4"]}]}], ")"}], " ", 
               SuperscriptBox["y", "4"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "x"}], "+", 
                 SuperscriptBox["x", "2"]}], ")"}], " ", 
               SuperscriptBox["y", "5"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"], " ", 
               SuperscriptBox["y", "6"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "-", 
                 RowBox[{"12", " ", "x"}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["x", 
                   RowBox[{"3", "/", "2"}]], " ", 
                  SqrtBox[
                   RowBox[{"3", "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "y"}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "x"}], "+", 
                    SuperscriptBox["x", "2"]}], ")"}], " ", 
                    SuperscriptBox["y", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                    SuperscriptBox["y", "3"]}]}]]}]}], ")"}]}]}], ")"}], 
            RowBox[{"1", "/", "3"}]]}], ")"}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.892198701678686*^9, 3.8921987258283033`*^9}, 
   3.8921991899712424`*^9, 3.8921992266611586`*^9, 3.8922622526954336`*^9, 
   3.8922624848824873`*^9, 3.892704740886264*^9, 3.8927049357777977`*^9, 
   3.9159411584592323`*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"ebf2fa57-2477-4b24-b7f8-3630f40ccb1c"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NIntegrate", "[", 
  RowBox[{
   RowBox[{"density", "[", 
    RowBox[{"x", ",", " ", "20"}], "]"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"x", ",", " ", 
     RowBox[{"SpEdge", "[", "20", "]"}], ",", " ", "Infinity"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8922623283286095`*^9, 3.892262345139607*^9}, {
  3.8922624249490976`*^9, 3.892262427473735*^9}, {3.892262504387908*^9, 
  3.8922625121068945`*^9}, {3.892262587196579*^9, 3.892262597683044*^9}, {
  3.8922626397100115`*^9, 3.8922626689192257`*^9}, {3.892262710263592*^9, 
  3.8922627117793865`*^9}, {3.8922627575385585`*^9, 3.8922628152851295`*^9}, {
  3.892704694364154*^9, 3.8927046945211487`*^9}, {3.892704815758792*^9, 
  3.8927048181598206`*^9}, {3.8927048751919985`*^9, 3.8927048847626843`*^9}, {
  3.8927049873523045`*^9, 3.892704990987534*^9}, {3.8927050342274323`*^9, 
  3.8927050649753428`*^9}, {3.915948258324831*^9, 3.9159482674501057`*^9}, {
  3.9159483013141766`*^9, 3.9159483020399904`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"433be46a-7e24-447e-abb9-eed5e4319e49"],

Cell[BoxData["1.9911318037142935`"], "Output",
 CellChangeTimes->{
  3.892704818789341*^9, {3.892704885387977*^9, 3.8927048888371305`*^9}, {
   3.892704935851516*^9, 3.8927049984996233`*^9}, {3.892705030222213*^9, 
   3.8927050656634197`*^9}, 3.915941158672166*^9, 3.915948269509404*^9, 
   3.9159483054220195`*^9, 3.915948670901766*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"70afdeb8-a774-4bb8-a716-06723ac9e747"]
}, Open  ]]
},
WindowSize->{1264, 706},
WindowMargins->{{-5, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 526, 10, 28, "Input",ExpressionUUID->"ff72b077-652c-4d23-b155-80b23e0895ac"],
Cell[1087, 32, 823, 25, 28, "Input",ExpressionUUID->"d4aaabaf-2da2-40cc-b1fc-8c40fd91ba6f"],
Cell[1913, 59, 317, 7, 28, "Input",ExpressionUUID->"e29b2aab-7965-45de-8957-717ee6d979ec"],
Cell[CellGroupData[{
Cell[2255, 70, 317, 6, 28, "Input",ExpressionUUID->"a8a55636-f229-4bbe-83f8-35171ce37511"],
Cell[2575, 78, 1319, 36, 63, "Output",ExpressionUUID->"9bd4a626-d181-4df5-9b09-477da8b4a039"]
}, Open  ]],
Cell[3909, 117, 434, 11, 28, "Input",ExpressionUUID->"0e4ae4cf-5de6-40a3-b3d1-f2d1f939da25"],
Cell[CellGroupData[{
Cell[4368, 132, 576, 15, 28, "Input",ExpressionUUID->"b91b0d33-1996-4340-8065-fd8f9c6a4d93"],
Cell[4947, 149, 906, 23, 32, "Output",ExpressionUUID->"c9a781e8-e029-4c88-8fe0-168ee6d19d59"]
}, Open  ]],
Cell[5868, 175, 389, 7, 28, "Input",ExpressionUUID->"0a774161-bb86-4336-8a6a-15ae74becbea"],
Cell[CellGroupData[{
Cell[6282, 186, 910, 25, 32, "Input",ExpressionUUID->"0eb4a65f-8905-4687-b593-c785b155efc3"],
Cell[7195, 213, 5096, 156, 285, "Output",ExpressionUUID->"9a988c89-2cc9-4698-b783-fc5753d6cb34"]
}, Open  ]],
Cell[12306, 372, 608, 12, 28, "Input",ExpressionUUID->"a7e232aa-4785-446a-af36-41f60e7cd61d"],
Cell[CellGroupData[{
Cell[12939, 388, 1538, 48, 101, "Input",ExpressionUUID->"401bdc6a-c635-448b-8a56-da8ee28e77e2"],
Cell[14480, 438, 414, 10, 61, "Output",ExpressionUUID->"903bf639-88ac-4d21-9b6b-5b66ca2fb8e7"]
}, Open  ]],
Cell[14909, 451, 501, 10, 28, "Input",ExpressionUUID->"50e92714-e75c-4d53-a76b-b2bbba6b2ebe"],
Cell[CellGroupData[{
Cell[15435, 465, 1828, 57, 101, "Input",ExpressionUUID->"fa196ccf-e1ae-42a5-a19f-ea1a41657310"],
Cell[17266, 524, 710, 22, 71, "Output",ExpressionUUID->"db404700-4d9d-44c3-b760-08aa12325e86"]
}, Open  ]],
Cell[17991, 549, 173, 2, 28, "Input",ExpressionUUID->"8d783c1f-8e72-4fc3-9100-34d17cff8be6"],
Cell[CellGroupData[{
Cell[18189, 555, 991, 28, 68, "Input",ExpressionUUID->"2a2677d7-8a12-4a9d-839c-bbc468825b93"],
Cell[19183, 585, 469, 14, 67, "Output",ExpressionUUID->"6d7b1b10-e724-424b-aba3-af6b86364298"]
}, Open  ]],
Cell[19667, 602, 635, 15, 48, "Input",ExpressionUUID->"314261cf-3fde-46d8-9720-1798808ab719"],
Cell[20305, 619, 408, 11, 57, "Input",ExpressionUUID->"7f167e29-3dad-4e99-9356-4d8dd7cb39e1"],
Cell[20716, 632, 623, 14, 48, "Input",ExpressionUUID->"f7da7e99-501f-44f5-9ce1-65862e156dd9"],
Cell[CellGroupData[{
Cell[21364, 650, 321, 6, 28, "Input",ExpressionUUID->"f87fbb25-9da9-405c-bb9a-2ec07955a8fc"],
Cell[21688, 658, 1079, 33, 63, "Output",ExpressionUUID->"4c7f41cb-ce19-412f-8c33-b291b19c9ac4"]
}, Open  ]],
Cell[22782, 694, 447, 11, 28, "Input",ExpressionUUID->"a15960d6-73a0-4a05-abbb-1880dc857d00"],
Cell[23232, 707, 512, 13, 28, "Input",ExpressionUUID->"6cbae72e-e34f-4e96-b5ff-bd5e86f623b8"],
Cell[CellGroupData[{
Cell[23769, 724, 290, 5, 28, "Input",ExpressionUUID->"dc193c1a-fb07-4f1c-b396-ee0eb6aa20dd"],
Cell[24062, 731, 1546, 49, 60, "Output",ExpressionUUID->"4e7c1922-28ea-4e87-b9a0-692f809976f7"]
}, Open  ]],
Cell[25623, 783, 285, 5, 28, "Input",ExpressionUUID->"691fc886-6cc0-4004-a878-872db64e7951"],
Cell[CellGroupData[{
Cell[25933, 792, 330, 6, 28, "Input",ExpressionUUID->"0c52ae51-ab56-4361-9788-7ea3890953e8"],
Cell[26266, 800, 1331, 42, 60, "Output",ExpressionUUID->"0b4f47ea-f58c-400b-93b1-1920f73f804b"]
}, Open  ]],
Cell[27612, 845, 572, 16, 53, "Input",ExpressionUUID->"96eb11f1-aade-484d-a960-77ee755bf5f7"],
Cell[28187, 863, 460, 8, 28, "Input",ExpressionUUID->"3ebe7d9f-a092-4c01-a448-4a8f86bbb8be"],
Cell[CellGroupData[{
Cell[28672, 875, 461, 9, 28, "Input",ExpressionUUID->"cf4b17fa-4dba-4319-9f59-b10895b5dac5"],
Cell[29136, 886, 2639, 94, 62, "Output",ExpressionUUID->"cd093def-0f67-4378-b8d2-5514ee784183"]
}, Open  ]],
Cell[31790, 983, 621, 14, 48, "Input",ExpressionUUID->"2f22f855-4acf-43c3-9f90-f8e96aa8f017"],
Cell[32414, 999, 548, 12, 28, "Input",ExpressionUUID->"e6852278-6ae9-451b-9652-613aa079ccd7"],
Cell[CellGroupData[{
Cell[32987, 1015, 179, 2, 28, "Input",ExpressionUUID->"007c142d-95f5-4aaf-a25c-116c9df93b22"],
Cell[33169, 1019, 1805, 57, 61, "Output",ExpressionUUID->"0acb912a-4508-4908-a1f0-fba2b0550227"]
}, Open  ]],
Cell[34989, 1079, 327, 7, 28, "Input",ExpressionUUID->"67a86ecc-60de-48e1-b246-b4c27a2caf41"],
Cell[35319, 1088, 346, 7, 28, "Input",ExpressionUUID->"9482e2c1-6e1f-42e9-aecb-c42820e2bc09"],
Cell[35668, 1097, 353, 8, 28, "Input",ExpressionUUID->"e74c0a77-e2b1-43ec-a46b-de67ab8f8d27"],
Cell[36024, 1107, 446, 11, 28, "Input",ExpressionUUID->"c9ba29d7-3b64-4ce5-984a-e14e46866e3f"],
Cell[36473, 1120, 177, 3, 28, "Input",ExpressionUUID->"153e9351-73b5-45c7-a54a-68ca7a03aa87"],
Cell[36653, 1125, 573, 17, 28, "Input",ExpressionUUID->"e0c2c0b1-18ee-4670-a383-76a5f4893cea"],
Cell[37229, 1144, 305, 6, 28, "Input",ExpressionUUID->"2a896011-cc32-4641-a6c2-bd3a8fc0e6a8"],
Cell[CellGroupData[{
Cell[37559, 1154, 358, 9, 28, "Input",ExpressionUUID->"3e16574c-d112-44bc-b4ae-4dd6322eb342"],
Cell[37920, 1165, 42172, 1165, 1185, "Output",ExpressionUUID->"276c9780-d464-4505-b9bb-15e98686360c"]
}, Open  ]],
Cell[80107, 2333, 454, 9, 28, "Input",ExpressionUUID->"61568fa0-1d3c-43a2-a347-f92ce9c6ca0b"],
Cell[CellGroupData[{
Cell[80586, 2346, 13540, 389, 578, "Input",ExpressionUUID->"6fe9937e-ff25-4476-9bc3-c57444f79691"],
Cell[94129, 2737, 7200, 201, 280, "Output",ExpressionUUID->"eefd4bf6-2428-4634-a7ba-c356d6c571b9"]
}, Open  ]],
Cell[101344, 2941, 426, 9, 28, "Input",ExpressionUUID->"28282456-a6e3-434c-b252-23635453bce9"],
Cell[CellGroupData[{
Cell[101795, 2954, 784, 24, 32, "Input",ExpressionUUID->"28788bfa-d00a-4062-b36e-12b5c47b39f9"],
Cell[102582, 2980, 5051, 156, 285, "Output",ExpressionUUID->"a46925ae-c04d-44da-a540-e90eb750b6ee"]
}, Open  ]],
Cell[107648, 3139, 411, 9, 28, "Input",ExpressionUUID->"b7f18d1a-1d78-49a8-bc87-ebbec845a1ac"],
Cell[CellGroupData[{
Cell[108084, 3152, 1500, 48, 101, "Input",ExpressionUUID->"02463838-ca5d-4297-85b9-6e2e0a603798"],
Cell[109587, 3202, 420, 11, 61, "Output",ExpressionUUID->"fc37f20e-85cd-4b59-8b31-19c1c17dcdae"]
}, Open  ]],
Cell[110022, 3216, 379, 8, 28, "Input",ExpressionUUID->"dc221299-2f3c-434a-99ee-d6b66bf11995"],
Cell[110404, 3226, 8382, 220, 555, "Input",ExpressionUUID->"d63b0ad7-ec43-478d-9bd7-cd3ccc8fd988"],
Cell[118789, 3448, 466, 10, 28, "Input",ExpressionUUID->"d6920ac9-5bf8-499a-b92b-0f5ffffed054"],
Cell[119258, 3460, 256, 6, 28, "Input",ExpressionUUID->"a95eaec0-f5f5-4bc4-88e8-6809387cd854"],
Cell[119517, 3468, 391, 11, 28, "Input",ExpressionUUID->"43e93cff-e018-4f48-9863-4dbee6970703"],
Cell[119911, 3481, 394, 11, 28, "Input",ExpressionUUID->"f1d6fa3e-78a5-433e-b0d4-0ef330b50341"],
Cell[120308, 3494, 379, 8, 28, "Input",ExpressionUUID->"82950323-09d5-4dec-9a67-37437a2c3e1e"],
Cell[120690, 3504, 539, 13, 28, "Input",ExpressionUUID->"9809d686-442c-4f85-bb81-b980323e4249"],
Cell[121232, 3519, 7104, 197, 362, "Input",ExpressionUUID->"37f142ae-bcd2-4d3f-b241-462c501b9c57"],
Cell[128339, 3718, 152, 3, 28, "Input",ExpressionUUID->"4dbe5e59-a909-461f-90d4-16ce35505bc8"],
Cell[CellGroupData[{
Cell[128516, 3725, 864, 21, 48, "Input",ExpressionUUID->"8b605e45-f7bb-47e3-b6cd-48514ccb9790"],
Cell[129383, 3748, 14634, 393, 525, "Output",ExpressionUUID->"57e7b7ce-3441-4813-a192-32cb25a1b271"]
}, Open  ]],
Cell[144032, 4144, 769, 20, 48, "Input",ExpressionUUID->"ccade99c-92d1-4def-b4bd-a7c2041fab87"],
Cell[144804, 4166, 14124, 363, 718, "Input",ExpressionUUID->"b8e7ad78-4322-4caf-8bd0-af0e91bdaaf7"],
Cell[158931, 4531, 558, 13, 28, "Input",ExpressionUUID->"feb199fd-61d4-49b0-afa0-02cda492f35e"],
Cell[159492, 4546, 449, 13, 28, "Input",ExpressionUUID->"ca739f26-893d-40ca-9dcd-3a2442893fcb"],
Cell[CellGroupData[{
Cell[159966, 4563, 574, 12, 28, "Input",ExpressionUUID->"8fef98d4-e2ab-4b72-a255-6f214f88188b"],
Cell[160543, 4577, 17183, 300, 238, "Output",ExpressionUUID->"ccd43779-2cf8-40d8-b74b-57de6c42d23a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177763, 4882, 231, 4, 28, "Input",ExpressionUUID->"0fd5486c-f20b-4595-b285-9f0a1f3ecea4"],
Cell[177997, 4888, 15114, 393, 527, "Output",ExpressionUUID->"ebf2fa57-2477-4b24-b7f8-3630f40ccb1c"]
}, Closed]],
Cell[CellGroupData[{
Cell[193148, 5286, 1083, 20, 24, "Input",ExpressionUUID->"433be46a-7e24-447e-abb9-eed5e4319e49"],
Cell[194234, 5308, 420, 7, 65, "Output",ExpressionUUID->"70afdeb8-a774-4bb8-a716-06723ac9e747"]
}, Open  ]]
}
]
*)


